Optical and Near-infrared View of Planet-forming Disks and Protoplanets

In this chapter of the Protostars and Planets VII, we review the breakthrough progress that has been made in the field of high-resolution, high-contrast optical and near-infrared imaging of planet-forming disks. These advancements include the direct detection of protoplanets embedded in some disks, and derived limits on planetary masses in others. Morphological substructures, including: rings, spirals, arcs, and shadows, are seen in all imaged infrared-bright disks to date, and are ubiquitous across spectral types. These substructures are believed to be the result of disk evolution processes, and in particular disk-planet interactions. Since small dust grains that scatter light are tightly bound to the disk's gas, these observations closely trace disk structures predicted by hydrodynamical models and serve as observational tests of the predictions of planet formation theories. We argue that the results of current and next-generation high-contrast imaging surveys will, when combined with complementary data from ALMA, lead to a much deeper understanding of the co-evolution of disks and planets, and the mechanisms by which planets form.

==> pp7.h <==
\usepackage{times}
\usepackage{amsmath}
\usepackage{fancyhdr}

% Define header and footer information for default.

\fancyhead[L]{\sauthors} %Left   Header
\fancyhead[C]{}                                 %Center Header
\fancyhead[R]{\stitle}                    %Right  Header

\fancyfoot[L]{}                                 %Left   Footer
\fancyfoot[C]{\thepage}                         %Center Footer
\fancyfoot[R]{}                                 %Right  Footer

\renewcommand{\headrulewidth}{0pt} 
\renewcommand{\footrulewidth}{0pt}

% Define header and footer for the first page.
\fancypagestyle{fancy1st}{                      %Define style "fancy1st"
    \fancyhead[L]{}                             %Overwrite Left   Header
    \fancyhead[C]{}                             %Overwrite Center Header
    \fancyhead[R]{}                             %Overwrite Right  Header

    \fancyfoot[L]{Protostars and Planets VII}   %Overwrite Left   Footer
    \fancyfoot[C]{}                             %Overwrite Center Footer
    \fancyfoot[R]{}                             %Overwrite Right  Footer
%   \fancyfoot[R]{Shu-ichiro Inutsuka, Motohide Tamura, Yuri Aikawa, Takayuki Muto, \& Kengo Tomida (eds.)} 
}
\voffset=-0.25in
\pagestyle{fancy}
\thispagestyle{fancy1st}

